Learning to Augment for Casual User Recommendation

Users who come to recommendation platforms are heterogeneous in activity levels. There usually exists a group of core users who visit the platform regularly and consume a large body of content upon each visit, while others are casual users who tend to visit the platform occasionally and consume less each time. As a result, consumption activities from core users often dominate the training data used for learning. As core users can exhibit different activity patterns from casual users, recommender systems trained on historical user activity data usually achieve much worse performance on casual users than core users. To bridge the gap, we propose a model-agnostic framework L2Aug to improve recommendations for casual users through data augmentation, without sacrificing core user experience. L2Aug is powered by a data augmentor that learns to generate augmented interaction sequences, in order to fine-tune and optimize the performance of the recommendation system for casual users. On four real-world public datasets, L2Aug outperforms other treatment methods and achieves the best sequential recommendation performance for both casual and core users. We also test L2Aug in an online simulation environment with real-time feedback to further validate its efficacy, and showcase its flexibility in supporting different augmentation actions.

==> learning_to_augment/base.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Implementations of Neural Networks for Sequential data modeling.

LSTM-based, Convolutional neural networks-based, Self attention-based networks
are included.
Refer to:
[1] Hidasi, Balázs, and Alexandros Karatzoglou. “Recurrent Neural Networks
with
Top-k Gains for Session-based Recommendations.” CIKM 2018.
[2] Kang, Wang-Cheng, and Julian McAuley. "Self-attentive sequential
recommendation." 2018 IEEE International Conference on Data Mining” ICDM 2018.
[3] Yuan, Fajie, et al. "A simple convolutional generative network for next item
recommendation." WSDM 2019.
"""
import tensorflow.compat.v1 as tf

tf.disable_v2_behavior()


class LSTMNet():
  """A RNN-based representation learning network."""

  def __init__(self,
               layers=1,
               hidden_units=100,
               hidden_activation="tanh",
               dropout=0.2):
    """Initialize the RNN-based sequential neural network.

    Args:
      layers: An integer, the number of LSTM layers.
      hidden_units: An integer, the size of hidden units.
      hidden_activation: The activation function.
      dropout: A floating point number.
    """
    self.layers = layers
    self.hidden_units = hidden_units
    if hidden_activation == "tanh":
      self.hidden_activation = tf.nn.tanh
    elif hidden_activation == "relu":
      self.hidden_activation = tf.nn.relu
    else:
      raise NotImplementedError
    self.dropout = dropout

    self.cells = []
    for _ in range(self.layers):
      cell = tf.nn.rnn_cell.BasicLSTMCell(
          self.hidden_units, activation=self.hidden_activation)
      cell = tf.nn.rnn_cell.DropoutWrapper(
          cell, output_keep_prob=1. - self.dropout)
      self.cells.append(cell)
    self.cell = tf.nn.rnn_cell.MultiRNNCell(self.cells)

  def __call__(self, inputs):
    zero_state = self.cell.zero_state(tf.shape(inputs)[0], dtype=tf.float32)
    outputs, _ = tf.nn.dynamic_rnn(self.cell, inputs, initial_state=zero_state)
    return outputs


class TemporalConvNet():
  """A convolutional neural network-based representation learning network.

  Refer to the paper https://arxiv.org/pdf/1808.05163.pdf
  """

  def __init__(self, num_channels, stride=1, kernel_size=2, dropout=0.2):
    """Initialize the Temporal Convolution neural network.

    Args:
      num_channels: An integer, the number of channels.
      stride: An integer value, the stride size.
      kernel_size: An integer, the size of concolution kernel.
      dropout: A floating point number.
    """
    self.kernel_size = kernel_size
    self.stride = stride
    self.num_levels = len(num_channels)
    self.num_channels = num_channels
    self.dropout = dropout

  def __call__(self, inputs):
    outputs = [inputs]
    for i in range(self.num_levels):
      dilation_size = 2**i
      out_channels = self.num_channels[i]
      output = self.temporal_block(
          outputs[-1],
          out_channels,
          self.kernel_size,
          self.stride,
          dilation=dilation_size,
          padding=(self.kernel_size - 1) * dilation_size,
          dropout=self.dropout,
          idx=i)
      outputs.append(output)

    return outputs[-1]

  def temporal_block(self,
                     value,
                     n_outputs,
                     kernel_size,
                     stride,
                     dilation,
                     padding,
                     dropout=0.2,
                     idx=0):
    """Calculation for the temporal block.

    Args:
      value: Input value.
      n_outputs: The value of out_channels.
      kernel_size: An integer value.
      stride: An integer value.
      dilation: The size of dilation.
      padding: The value for padding.
      dropout: A floating point number.
      idx: Index of the temporal block.

    Returns:
        A tensor with the same shape and data dtype as `inputs`.
    """
    padded_value1 = tf.pad(value, [[0, 0], [padding, 0], [0, 0]])
    self.conv1 = tf.layers.conv1d(
        inputs=padded_value1,
        filters=n_outputs,
        kernel_size=kernel_size,
        strides=stride,
        padding="valid",
        dilation_rate=dilation,
        activation=None,
        kernel_initializer=tf.random_normal_initializer(0, 0.01),
        bias_initializer=tf.zeros_initializer(),
        name="layer" + str(idx) + "_conv1")
    self.output1 = tf.nn.dropout(tf.nn.relu(self.conv1), keep_prob=1 - dropout)

    padded_value2 = tf.pad(self.output1, [[0, 0], [padding, 0], [0, 0]])
    self.conv2 = tf.layers.conv1d(
        inputs=padded_value2,
        filters=n_outputs,
        kernel_size=kernel_size,
        strides=stride,
        padding="valid",
        dilation_rate=dilation,
        activation=None,
        kernel_initializer=tf.random_normal_initializer(0, 0.01),
        bias_initializer=tf.zeros_initializer(),
        name="layer" + str(idx) + "_conv2")
    self.output2 = tf.nn.dropout(tf.nn.relu(self.conv2), keep_prob=1 - dropout)

    res_x = value
    return tf.nn.relu(res_x + self.output2)


class TransformerNet():
  """A self attention-based user representation learning networks.

  Refer to the paper https://arxiv.org/pdf/1808.09781.pdf
  """

  def __init__(self,
               num_units,
               num_blocks,
               num_heads,
               maxlen,
               dropout_rate,
               l2_reg=0.0):
    self.num_units = num_units
    self.num_blocks = num_blocks
    self.num_heads = num_heads
    self.maxlen = maxlen
    self.dropout_keep_prob = 1. - dropout_rate
    self.position_encoding_matrix = None
    self.l2_reg = l2_reg

  def position_embedding(self,
                         inputs,
                         maxlen,
                         num_units,
                         scope="pos_embedding",
                         reuse=None,
                         zero_pad=False):
    """Generate Position embedding for self-attention.

    Args:
      inputs: Input sequence.
      maxlen: Maximum length of inputs.
      num_units: Embedding size.
      scope: Optional scope for `variable_scope`.
      reuse: Boolean, whether to reuse the weights of a previous layer by the
        same name.
      zero_pad: Boolean, whether to use zero padding or not

    Returns:
      A 3d tensor.
    """
    with tf.variable_scope(scope, reuse=reuse):
      pos_embedding_table = tf.get_variable(
          "pos_embedding_table", dtype=tf.float32, shape=[maxlen, num_units])
      if zero_pad:
        pos_embedding_table = tf.concat(
            (tf.zeros(shape=[1, num_units]), pos_embedding_table[1:, :]), 0)
      outputs = tf.nn.embedding_lookup(pos_embedding_table, inputs)
    return outputs

  def __call__(self, inputs, mask):

    position_encoding = self.position_embedding(
        tf.tile(
            tf.expand_dims(tf.range(tf.shape(inputs)[1]), 0),
            [tf.shape(inputs)[0], 1]), self.maxlen, self.num_units)
    inputs += position_encoding
    inputs = tf.nn.dropout(inputs, keep_prob=self.dropout_keep_prob)
    inputs *= mask
    for i in range(self.num_blocks):
      with tf.variable_scope("num_blocks_%d" % i):
        # Self-attention
        inputs = self.multihead_attention(
            queries=self.layer_normalize(inputs),
            keys=inputs,
            num_units=self.num_units,
            num_heads=self.num_heads,
            dropout_keep_prob=self.dropout_keep_prob,
            causality=True,
            scope="self_attention")

        # Feed forward
        inputs = self.feedforward(
            self.layer_normalize(inputs),
            num_units=[self.num_units, self.num_units],
            dropout_keep_prob=self.dropout_keep_prob)

        inputs *= mask
    outputs = self.layer_normalize(inputs)  # (batch_size, maxlen, num_units)
    return outputs

  def layer_normalize(self, inputs, epsilon=1e-8, scope="ln", reuse=None):
    """Applies layer normalization.

    Args:
      inputs: A tensor with 2 or more dimensions, where the first dimension has
        `batch_size`.
      epsilon: A floating number. A very small number for preventing
        ZeroDivision Error.
      scope: Optional scope for `variable_scope`.
      reuse: Boolean, whether to reuse the weights of a layer by the same name.

    Returns:
        A tensor with the same shape and data dtype as `inputs`.
    """
    with tf.variable_scope(scope, reuse=reuse):
      inputs_shape = inputs.get_shape()
      params_shape = inputs_shape[-1:]

      mean, variance = tf.nn.moments(inputs, [-1], keep_dims=True)
      beta = tf.Variable(tf.zeros(params_shape))
      gamma = tf.Variable(tf.ones(params_shape))
      normalized = (inputs - mean) / ((variance + epsilon)**(.5))
      outputs = gamma * normalized + beta

    return outputs

  def multihead_attention(self,
                          queries,
                          keys,
                          num_units=None,
                          num_heads=8,
                          dropout_keep_prob=1.0,
                          causality=False,
                          scope="multihead_attention",
                          reuse=None,
                          with_qk=False):
    """Applies multihead attention.

    Args:
      queries: A 3d tensor with shape of [N, T_q, C_q].
      keys: A 3d tensor with shape of [N, T_k, C_k].
      num_units: A scalar. Attention size.
      num_heads: number of attention heads
      dropout_keep_prob: A floating point number.
      causality: Boolean. If true, units that reference the future are masked.
      scope: Optional scope for `variable_scope`.
      reuse: Boolean, whether to reuse the weights of a previous layer by the
        same name.  Returns A 3d tensor with shape of (N, T_q, C).
      with_qk: Boolean, whether to return the transformed query and key.

    Returns:
      A tensor with the same length of the original input.
    """
    with tf.variable_scope(scope, reuse=reuse):
      # Set the fall back option for num_units
      if num_units is None:
        num_units = queries.get_shape().as_list[-1]

      # Linear projections
      q = tf.layers.dense(queries, num_units, activation=None)  # (N, T_q, C)
      k = tf.layers.dense(keys, num_units, activation=None)  # (N, T_k, C)
      v = tf.layers.dense(keys, num_units, activation=None)  # (N, T_k, C)

      # Split and concat
      q_ = tf.concat(tf.split(q, num_heads, axis=2), axis=0)  # (h*N, T_q, C/h)
      k_ = tf.concat(tf.split(k, num_heads, axis=2), axis=0)  # (h*N, T_k, C/h)
      v_ = tf.concat(tf.split(v, num_heads, axis=2), axis=0)  # (h*N, T_k, C/h)

      # Multiplication
      outputs = tf.matmul(q_, tf.transpose(k_, [0, 2, 1]))  # (h*N, T_q, T_k)

      # Scale
      outputs = outputs / (k_.get_shape().as_list()[-1]**0.5)

      # Key Masking
      key_masks = tf.sign(tf.abs(tf.reduce_sum(keys, axis=-1)))  # (N, T_k)
      key_masks = tf.tile(key_masks, [num_heads, 1])  # (h*N, T_k)
      key_masks = tf.tile(
          tf.expand_dims(key_masks, 1),
          [1, tf.shape(queries)[1], 1])  # (h*N, T_q, T_k)

      paddings = tf.ones_like(outputs) * (-2**32 + 1)
      outputs = tf.where(tf.equal(key_masks, 0), paddings,
                         outputs)  # (h*N, T_q, T_k) if key==0 set mask =-inf

      # Causality = Future blinding
      if causality:
        diag_vals = tf.ones_like(outputs[0, :, :])  # (T_q, T_k)
        tril = tf.linalg.LinearOperatorLowerTriangular(
            diag_vals).to_dense()  # (T_q, T_k)
        masks = tf.tile(tf.expand_dims(tril, 0),
                        [tf.shape(outputs)[0], 1, 1])  # (h*N, T_q, T_k)

        paddings = tf.ones_like(masks) * (-2**32 + 1)
        outputs = tf.where(tf.equal(masks, 0), paddings,
                           outputs)  # (h*N, T_q, T_k)

      # Activation
      outputs = tf.nn.softmax(outputs)  # (h*N, T_q, T_k)

      # Query Masking
      query_masks = tf.sign(tf.abs(tf.reduce_sum(queries, axis=-1)))  # (N, T_q)
      query_masks = tf.tile(query_masks, [num_heads, 1])  # (h*N, T_q)
      query_masks = tf.tile(
          tf.expand_dims(query_masks, -1),
          [1, 1, tf.shape(keys)[1]])  # (h*N, T_q, T_k)
      outputs *= query_masks  # broadcasting. (N, T_q, C)

      # Dropouts
      outputs = tf.nn.dropout(outputs, keep_prob=dropout_keep_prob)

      # Weighted sum
      outputs = tf.matmul(outputs, v_)  # ( h*N, T_q, C/h)

      # Restore shape
      outputs = tf.concat(
          tf.split(outputs, num_heads, axis=0), axis=2)  # (N, T_q, C)

      # Residual connection
      outputs += queries

    if with_qk:
      return q, k
    else:
      return outputs

  def feedforward(self,
                  inputs,
                  num_units,
                  scope="multihead_attention",
                  dropout_keep_prob=1.0,
                  reuse=None):
    """Point-wise feed forward net.

    Args:
      inputs: A 3d tensor with shape of [N, T, C].
      num_units: A list of two integers.
      scope: Optional scope for `variable_scope`.
      dropout_keep_prob: A floating point number.
      reuse: Boolean, whether to reuse the weights of a layer by the same name.

    Returns:
      A 3d tensor with the same shape and dtype as inputs.
    """
    with tf.variable_scope(scope, reuse=reuse):
      # Inner layer
      outputs = tf.layers.conv1d(
          inputs=inputs,
          filters=num_units[0],
          kernel_size=1,
          activation=tf.nn.relu,
          use_bias=True)
      outputs = tf.nn.dropout(outputs, keep_prob=dropout_keep_prob)

      # Readout layer
      outputs = tf.layers.conv1d(
          inputs=outputs, filters=num_units[1], kernel_size=1, use_bias=True)
      outputs = tf.nn.dropout(outputs, keep_prob=dropout_keep_prob)

      # Residual connection
      outputs += inputs
    return outputs


==> learning_to_augment/generator.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Implementation of data augmentor."""

from base import TransformerNet
import numpy as np
import tensorflow.compat.v1 as tf
import tensorflow_probability as tfp

tf.disable_v2_behavior()


class Augmentor():
  """The data augmentor model."""

  def __init__(self, args, n_items, name='Augmentor', n_actions=2):
    """Initialize the data augmentor model.

    Use self-attention instead of parallel RNN to generate the state for
    better performance. More sequential models can be tested as the future work.

    Args:
      args: A dictionary of arguments, obtained from the parser in run.py.
      n_items: An integer, the total number of items.
      name: The name for the variable scope.
      n_actions: The number actions the augmentor support. In default, there are
        two actions (i.e., keep or skip).
    """

    self.args = args
    self.n_items = n_items
    self.n_actions = n_actions
    self.name = name
    with tf.variable_scope(self.name):
      self._build()

  def _build(self):
    """Build the augmentor model."""

    self.input = tf.placeholder(tf.int32, shape=(None, None), name='input')
    self.lr = tf.placeholder(tf.float32, shape=None, name='lr')
    self.dropout = tf.placeholder_with_default(0., shape=())

    # Initialize the item_embedding. +1 for OOV (out of vocab) embedding.
    self.item_embedding = tf.get_variable(
        'item_embedding',
        shape=(self.n_items + 1, self.args.emsize),
        dtype=tf.float32,
        regularizer=tf.keras.regularizers.L2(self.args.l2_reg),
        initializer=tf.truncated_normal_initializer(stddev=self.args.stddev))

    # Apply zero_padding for item_embedding.
    self.item_embedding = tf.concat(
        (tf.zeros(shape=[1, self.args.emsize]), self.item_embedding[1:, :]), 0)

    input_item = tf.nn.embedding_lookup(self.item_embedding, self.input)

    # Obtain the mask of non-zero items of a sequence.
    mask = tf.expand_dims(tf.to_float(tf.not_equal(self.input, 0)), -1)

    # Generate the representation for each item (state).
    self.net = TransformerNet(
        self.args.emsize,
        self.args.num_blocks,
        self.args.num_heads,
        self.args.seq_len,
        dropout_rate=self.dropout)
    outputs = self.net(input_item, mask)

    # Action sampling based on the resulted output vectors.
    self.actions_prob = tf.layers.dense(
        outputs, self.n_actions, activation='softmax')
    dist = tfp.distributions.Categorical(probs=self.actions_prob)
    self.actions = dist.sample()

    # Use policy gradient to update the augmentor.
    self.selected_actions = tf.placeholder(
        tf.int32, shape=(None, None), name='selected_actions')
    self.reward = tf.placeholder(tf.float32, shape=None, name='reward')
    self.log_prob = tf.reduce_sum(dist.log_prob(self.selected_actions))
    self.rl_loss = -self.log_prob * self.reward
    self.train_rl = tf.train.AdamOptimizer(self.lr).minimize(self.rl_loss)

  def action_sampling(self, sess, original_sequence):
    """Generate actions for the original input sequence.

    Args:
      sess: The tensorflow session.
      original_sequence: The batch of original input sequence.
    Returns:
      actions: The generated actions (0/1) with shape of (batch_size, seq_len).
    """

    actions_prob, actions = sess.run([self.actions_prob, self.actions],
                                     feed_dict={
                                         self.input: original_sequence,
                                         self.dropout: 0.
                                     })

    return actions_prob, actions


def generate_updated_sequence(model, sess, seq_len, cur_batch):
  """Generate the synthetic sequence.

  Args:
    model: The data augmentor model of class Augmentor.
    sess: The tensorflow session for the model.
    seq_len: An integer, the length of supported interaction sequences.
    cur_batch: The original batch of training samples.

  Returns:
    synthetic_batch: The batch of synthetic data with shape of (batch_size,
    seq_len).
    actions: The generated actions (0/1) with shape of (batch_size, seq_len).
  """

  input_seq = np.array(cur_batch[1])
  pos_seq = np.array(cur_batch[2])
  neg_seq = np.array(cur_batch[3])

  actions_prob, actions = model.action_sampling(sess, input_seq)

  actions_prob = np.array(actions_prob)
  actions = np.array(actions)

  synthetic_batch = generate_synthetic_batch(actions, input_seq, pos_seq,
                                             neg_seq, seq_len)

  return synthetic_batch, actions


def generate_synthetic_batch(actions, input_seq, pos_seq, neg_seq, seq_len):
  """Generate the synthetic sequence based on the sampled actions.

  Args:
    actions: The generated actions (0/1) with shape of (batch_size, seq_len).
    input_seq: The batch of original input sequences.
    pos_seq: The batch of positive item sequences.
    neg_seq: The batch of negative item sequences.
    seq_len: An integer, the length of supported interaction sequences.

  Returns:
    synthetic_batch: A list of three elements including the synthetic input
    sequence with shape of (batch_size, seq_len), the corresponding positive
    item sequences and negative item sequences
  """

  for i in range(len(actions)):  # Loop for each user data in the batch.

    # Obtain the indices of the kept items (with action 1).
    temp_idx = [idx for idx, action in enumerate(actions[i]) if action == 1]

    # Extract the kept items and pad zero to match the length requirement.
    temp_seq = np.array([0] * (seq_len - len(temp_idx)) +
                        list(input_seq[i][temp_idx]))
    temp_pos = np.array([0] * (seq_len - len(temp_idx)) +
                        list(pos_seq[i][temp_idx]))
    temp_neg = np.array([[[0]] * (seq_len - len(temp_idx)) +
                         list(neg_seq[i][temp_idx])])

    # Stacking the samples.
    if i == 0:
      synthetic_seq = temp_seq
      synthetic_pos = temp_pos
      synthetic_neg = temp_neg
    else:
      synthetic_seq = np.vstack((synthetic_seq, temp_seq))
      synthetic_pos = np.vstack((synthetic_pos, temp_pos))
      synthetic_neg = np.vstack((synthetic_neg, temp_neg))

  synthetic_batch = [synthetic_seq, synthetic_pos, synthetic_neg]
  return synthetic_batch


==> learning_to_augment/model.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""The implementation of sequential recommender systems."""

from base import LSTMNet
from base import TemporalConvNet
from base import TransformerNet
import tensorflow.compat.v1 as tf

tf.disable_v2_behavior()


class NeuralSeqRecommender(object):
  """Sequential recommendation model."""

  def __init__(self, args, n_items, name='Sequence'):
    """Initialize the sequential recommendation model.

    Args:
      args: A dictionary of arguments, obtained from the parser in run.py.
      n_items: An integer, the total number of items.
      name: The name for the variable scope.
    """
    self.args = args
    self.n_items = n_items
    self.name = name
    with tf.variable_scope(self.name):
      self._build()

  def _build(self):
    """Build the recommender model."""

    self.input = tf.placeholder(tf.int32, shape=(None, None), name='input')
    self.pos = tf.placeholder(tf.int32, shape=(None, None), name='pos')
    self.neg = tf.placeholder(tf.int32, shape=(None, None, 1), name='neg')
    self.lr = tf.placeholder(tf.float32, shape=None, name='lr')
    self.dropout = tf.placeholder_with_default(0., shape=())

    # Initialize the item_embedding. +1 for OOV (out of vocab) embedding.
    self.item_embedding = tf.get_variable(
        'item_embedding',
        shape=(self.n_items + 1, self.args.emsize),
        dtype=tf.float32,
        regularizer=tf.keras.regularizers.L2(self.args.l2_reg),
        initializer=tf.truncated_normal_initializer(stddev=self.args.stddev))

    # Apply zero_padding for item_embedding.
    self.item_embedding = tf.concat(
        (tf.zeros(shape=[1, self.args.emsize]), self.item_embedding[1:, :]), 0)

    input_item = tf.nn.embedding_lookup(self.item_embedding, self.input)

    # Obtain the mask of non-zero items of a sequence.
    mask = tf.expand_dims(tf.to_float(tf.not_equal(self.input, 0)), -1)

    # Initialize the sequential models based on the arguments.
    if self.args.model == 'tcn':
      num_channels = [self.args.nhid] * (self.args.levels - 1) + [
          self.args.emsize
      ]
      self.net = TemporalConvNet(
          num_channels,
          stride=1,
          kernel_size=self.args.ksize,
          dropout=self.dropout)
      outputs = self.net(input_item)
    elif self.args.model == 'rnn':
      self.net = LSTMNet(
          layers=self.args.levels,
          hidden_units=self.args.emsize,
          dropout=self.dropout)
      outputs = self.net(input_item)
    elif self.args.model == 'transformer':
      self.net = TransformerNet(
          self.args.emsize,
          self.args.num_blocks,
          self.args.num_heads,
          self.args.seq_len,
          dropout_rate=self.dropout)
      outputs = self.net(input_item, mask)
    else:
      raise NotImplementedError

    ct_vec_last = outputs[:, -1, :]  # The last representation is for testing.
    ct_vec_last = tf.reshape(ct_vec_last, (-1, self.args.emsize))
    ct_vec = tf.reshape(outputs, (-1, self.args.emsize))
    outputs_shape = tf.shape(outputs)  # The representations for all the items.

    self.total_loss = 0.

    istarget = tf.reshape(tf.to_float(tf.not_equal(self.pos, 0)), [-1])

    # Look up for the pos/neg item embeddings.
    pos_emb = tf.nn.embedding_lookup(self.item_embedding, self.pos)
    pos_emb = tf.reshape(pos_emb, (-1, self.args.emsize))
    neg_emb = tf.nn.embedding_lookup(self.item_embedding, self.neg)
    neg_emb = tf.reshape(neg_emb, (-1, 1, self.args.emsize))

    # Copy resulted vector based on the size of negative samples.
    # To generate a user state for each negative sample.
    # Currently, the negative sample rate is 1 in default.
    # It can be extended to support multiple negative samples at the same time.
    temp_vec_neg = tf.tile(tf.expand_dims(ct_vec, [1]), [1, 1, 1])

    # Calculate the pair-wise loss based on the pos and neg items.
    pos_logit = tf.reduce_sum(ct_vec * pos_emb, -1)
    neg_logit = tf.squeeze(tf.reduce_sum(temp_vec_neg * neg_emb, -1), 1)
    loss = tf.reduce_sum(-tf.log(tf.sigmoid(pos_logit) + 1e-24) * istarget -
                         tf.log(1 - tf.sigmoid(neg_logit) + 1e-24) *
                         istarget) / tf.reduce_sum(istarget)

    # Calculate the preference scores on all of the items.
    full_logits = tf.matmul(ct_vec_last, self.item_embedding, transpose_b=True)
    self.prediction = full_logits

    self.loss = loss
    self.total_loss += loss
    reg_losses = tf.get_collection(tf.GraphKeys.REGULARIZATION_LOSSES)
    self.total_loss += sum(reg_losses)  # The total loss for the recommender.

    # Setup the Adam Optimizer for the recommender.
    self.train_op = tf.train.AdamOptimizer(self.lr).minimize(self.total_loss)


==> learning_to_augment/run.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Implementation for project "Learning to Augment for Casual User Recommendation".


  There are three components in the framework:
    (1) Augmentor: Given a long/dense sequence from the core user, the sequence
    generator will decide on the actions to keep or skip* each of the items in
    the sequence.
    (2) Recsys: This is the target model which is updated by the synthetic
    sequences. Its gain of testing performance on the validation set would be
    the reward to the sequence generator.
    (3) Augmentor Reward: During offline setting, it can be the update of
    performance, which is the performance gain based on the validation set;
    Under online learning process, can be the user response returned by the
    environment.
"""

import argparse
import os

from absl import app
import generator
import model
import numpy as np
import sampler
import tensorflow.compat.v1 as tf
from tqdm import tqdm
import utils

parser = argparse.ArgumentParser(description='Sequential Recommendation')
parser.add_argument(
    '--batch_size', type=int, default=128, help='batch size (default: 128)')
parser.add_argument(
    '--seq_len',
    type=int,
    default=200,
    help='max sequence length (default: 200)')
parser.add_argument(
    '--dropout', type=float, default=0.5, help='dropout (default: 0.5)')
parser.add_argument(
    '--l2_reg',
    type=float,
    default=0.0,
    help='regularization scale (default: 0.0)')
parser.add_argument(
    '--stddev',
    type=float,
    default=0.1,
    help='standard deviation for the initializer (default: 0.1)')
parser.add_argument(
    '--epochs', type=int, default=200, help='upper epoch limit (default: 200)')
parser.add_argument(
    '--lr',
    type=float,
    default=0.001,
    help='initial learning rate for Adam (default: 0.001)')
parser.add_argument(
    '--emsize',
    type=int,
    default=100,
    help='dimension of item embedding (default: 100)')
parser.add_argument(
    '--worker',
    type=int,
    default=3,
    help='number of sampling workers (default: 3)')
parser.add_argument(
    '--data_path', type=str, required=True)
parser.add_argument(
    '--log_path', type=str, required=True)
parser.add_argument(
    '--dataset_casual_user', type=str, required=True)
parser.add_argument(
    '--dataset_core_user', type=str, required=True)
parser.add_argument(
    '--eval_interval',
    type=int,
    default=5,
    help='eval/test interval (default: 5)')
parser.add_argument(
    '--model',
    type=str,
    default='tcn',
    help='sequential model: rnn/tcn/transformer. (default: transformer)')
parser.add_argument(
    '--levels', type=int, default=1, help='# of levels (default: 3)')
parser.add_argument(
    '--clip', type=float, default=1., help='gradient clip (default: 1.)')
parser.add_argument(
    '--pretrain_epochs',
    type=int,
    default=1,
    help='upper epoch limit (default: 0)')
# ***************************** Unique arguments for tcn (NextItNet) model.
parser.add_argument(
    '--ksize', type=int, default=3, help='kernel size (default: 100)')
parser.add_argument(
    '--nhid', type=int, default=50, help='number of hidden units (default: 50)')
# ****************************** Unique arguments for transformer model.
parser.add_argument(
    '--num_blocks',
    type=int,
    default=2,
    help='number of attention blocks (default: 2)')
parser.add_argument(
    '--num_heads',
    type=int,
    default=1,
    help='number of attention heads (default: 1)')
#****************************** Arguments for Learning to Augment.
parser.add_argument(
    '-inner_iters',
    type=int,
    default=1,
    help='steps for the inner loop (default: 1)')
parser.add_argument(
    '-T',
    type=int,
    default=1,
    help='frequency (in batch) of running outer loop (default: 1)')

args = parser.parse_args()

tf.disable_v2_behavior()


def main(_):
  dataset_casual_user = utils.data_partition(args.data_path,
                                             args.dataset_casual_user)
  [train_data_casual, _, _, n_items_casual,
   n_users_casual] = dataset_casual_user

  dataset_core_user = utils.data_partition(args.data_path,
                                           args.dataset_core_user)
  [train_data_core, _, _, n_items_core, n_users_core] = dataset_core_user

  n_items = max(n_items_core, n_items_casual)

  print('# Item: ', n_items)
  print('# Casual User: ', n_users_casual)
  print('# Core User: ', n_users_core)

  augmentor = generator.Augmentor(args, n_items, name='Augmentor')
  recsys = model.NeuralSeqRecommender(args, n_items, name='Recsys')

  config = tf.ConfigProto()
  config.gpu_options.allow_growth = True
  sess = tf.Session(config=config)
  init = tf.global_variables_initializer()
  sess.run(init)

  lr = args.lr

  casual_user_sampler = sampler.Sampler(
      data=train_data_casual,
      n_items=n_items_casual,
      n_users=n_users_casual,
      batch_size=args.batch_size,
      max_len=args.seq_len,
      neg_size=1,
      n_workers=args.worker)

  core_user_sampler = sampler.Sampler(
      data=train_data_core,
      n_items=n_items_core,
      n_users=n_users_core,
      batch_size=args.batch_size,
      max_len=args.seq_len,
      neg_size=1,
      n_workers=1)

  num_batch = int(n_users_casual / args.batch_size)

  saver = tf.train.Saver()
  folder = args.log_path
  fname = '{}.pretrain.seq_len={}.ckpt'
  fname = fname.format(args.dataset_casual_user, args.seq_len)
  check_path = os.path.join(folder, fname)

  # Pretrain the recommender model only using casual user data.
  best_pretrain_score = -np.inf
  for epoch in range(0, args.pretrain_epochs):
    loss_sum = 0
    for _ in tqdm(
        range(num_batch), total=num_batch, ncols=70, leave=False, unit='b'):
      cur_batch = casual_user_sampler.next_batch()
      inp = np.array(cur_batch[1])
      feed_dict = {
          recsys.input: inp,
          recsys.lr: lr,
          recsys.dropout: args.dropout
      }
      feed_dict[recsys.pos] = np.array(cur_batch[2])
      feed_dict[recsys.neg] = np.array(cur_batch[3])

      _, train_loss = sess.run([recsys.train_op, recsys.loss],
                               feed_dict=feed_dict)
      loss_sum += train_loss

    print('epoch:%d, training loss (total): %f' % (epoch, loss_sum))

    if epoch % args.eval_interval == 0 or epoch == args.pretrain_epochs:

      print('Evaluating',)
      _, _, score = utils.evaluate_all(
          recsys, dataset_casual_user, args.seq_len, sess, k_list=[100], mode=0)
      print('Pretrain, Current Score: {}, Best Score: {}'.format(
          score, best_pretrain_score))

      # Store the recsys model which can achieve the best validation score.
      if score > best_pretrain_score:
        best_pretrain_score = score
        saver.save(sess, check_path)

  # Restore the best model from pretrain.
  saver.restore(sess, os.path.join(folder, fname))

  # Setup saver for the recommender.
  saver = tf.train.Saver(
      tf.get_collection(tf.GraphKeys.GLOBAL_VARIABLES, 'Recsys'))
  folder = args.log_path
  fname = '{}.augmentor.seq_len={}.ckpt'
  fname = fname.format(args.dataset_casual_user, args.seq_len)
  saver.save(sess, os.path.join(folder, fname))

  num_batch = int(n_users_core / args.batch_size)
  best_score = -np.inf
  for epoch in range(0, args.epochs + 1):
    for step in range(num_batch):
      _, _, baseline_score = utils.evaluate_all(
          recsys, dataset_casual_user, args.seq_len, sess, k_list=[100], mode=0)
      best_score = baseline_score if baseline_score > best_score else best_score

      # Save the REC.
      saver.save(sess, os.path.join(folder, fname))

      cur_batch, selected_actions = update_recsys(recsys, augmentor, sess,
                                                  casual_user_sampler,
                                                  core_user_sampler)

      if (step + 1) % args.T == 0:
        _, _, score = utils.evaluate_all(
            recsys,
            dataset_casual_user,
            args.seq_len,
            sess,
            k_list=[100],
            mode=0)
        print('Step {}, Current Score: {}, Baseline Score: {}'.format(
            step, score, baseline_score))

        # Calculate the performance gain from REC'- REC.
        reward = score - baseline_score

        baseline_score = score

        feed_dict = {
            augmentor.input: cur_batch[1],
            augmentor.lr: lr,
            augmentor.dropout: 0.,
            augmentor.reward: reward,
            augmentor.selected_actions: selected_actions
        }

        # Update the augmentor with score - baseline_score as reward.
        _, train_loss = sess.run([augmentor.train_rl, augmentor.rl_loss],
                                 feed_dict=feed_dict)
        print('epoch:%d, training loss (total): %f' % (epoch, train_loss))

      # Restore REC.
      # In the future, we will try to remove restoring for efficiency.
      saver.restore(sess, os.path.join(folder, fname))

      update_recsys(recsys, augmentor, sess, casual_user_sampler,
                    core_user_sampler)

      print('Testing Casual, epoch:%d' % epoch)
      _ = utils.evaluate_all(
          recsys,
          dataset_casual_user,
          args.seq_len,
          sess,
          k_list=[5, 10, 20],
          mode=1,
          verbose=True)

      print('Testing Core, epoch:%d' % epoch)
      _ = utils.evaluate_all(
          recsys,
          dataset_core_user,
          args.seq_len,
          sess,
          k_list=[5, 10, 20],
          mode=1,
          verbose=True)

  # Terminate the samplers.
  casual_user_sampler.close()
  core_user_sampler.close()


def update_recsys(recsys, augmentor, sess, casual_user_sampler,
                  core_user_sampler):

  """Update the recsys with synthetic data, original core user data and casual user data.

  Args:
    recsys: The recsys model of class NeuralSeqRecommender.
    augmentor: The data augmentor model of class Augmentor.
    sess: The tensorflow session.
    casual_user_sampler: A sampler for casual user of class Sampler.
    core_user_sampler: A sampler for core user of class Sampler.

  Returns:
    cur_batch: The original batch of data sampled from core users.
    selected_actions: The selected actions with shape (batch_size, seq_len).
  """

  lr = args.lr
  cur_batch = core_user_sampler.next_batch()
  updated_batch, selected_actions = generator.generate_updated_sequence(
      augmentor, sess, args.seq_len, cur_batch)

  for _ in range(args.inner_iters):
    feed_dict = {
        recsys.input: updated_batch[0],
        recsys.pos: updated_batch[1],
        recsys.neg: updated_batch[2],
        recsys.lr: lr,
        recsys.dropout: args.dropout
    }

    # Update recsys with the synthetic data
    _, _ = sess.run([recsys.train_op, recsys.loss], feed_dict=feed_dict)

    feed_dict = {
        recsys.input: cur_batch[1],
        recsys.pos: cur_batch[2],
        recsys.neg: cur_batch[3],
        recsys.lr: lr,
        recsys.dropout: args.dropout
    }

    # Update recsys with original core user data
    _, _ = sess.run([recsys.train_op, recsys.loss], feed_dict=feed_dict)

  # Update the recommender with casual user data (replay).
  cur_batch_casual = casual_user_sampler.next_batch()
  inp = np.array(cur_batch_casual[1])
  feed_dict = {
      recsys.input: inp,
      recsys.lr: lr,
      recsys.dropout: args.dropout
  }
  feed_dict[recsys.pos] = np.array(cur_batch_casual[2])
  feed_dict[recsys.neg] = np.array(cur_batch_casual[3])

  _, _ = sess.run([recsys.train_op, recsys.loss], feed_dict=feed_dict)

  return cur_batch, selected_actions


if __name__ == '__main__':
  app.run(main)


==> learning_to_augment/sampler.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Code for setting up data sampler which can run in the multi-process style."""

import multiprocessing

import numpy as np


def sample_function_time(data, n_items, n_users, batch_size, max_len, neg_size,
                         result_queue, seed):
  """Method for generating training sample.

  Args:
    data: A dictionary storing the interaction sequences for sampling, in which
      user_id is the key and the corresponding interaction sequence is the
      value.
    n_items: An integer, the total number of items.
    n_users: An integer, the total number of users.
    batch_size: The batch size of each training sample.
    max_len: The maximum length of the sampled sequence.
    neg_size: An integer representing the negative sampling rate.
    result_queue: The queue to store the generated samples.
    seed: An integer, the seed of numpy random sampling.
  """

  def sample():
    # First sample a valid user.
    u = np.random.randint(1, n_users + 1)
    user = str(u)

    if len(data[user]) < max_len + 1:
      valid_seq = [(0, 0)] * (max_len + 1 - len(data[user])) + data[user]
    else:
      valid_seq = data[user]

    seq = [itemid for itemid, _ in valid_seq[-1 - max_len:-1]]
    seq_time = [timestamp for _, timestamp in valid_seq[-1 - max_len:-1]]
    pos = [itemid for itemid, _ in valid_seq[- max_len:]]
    pos_time = [timestamp for _, timestamp in valid_seq[- max_len:]]

    # The candidate items for negative sampling should be those items
    # which haven't been interacted by the user before.
    item_list_for_sampling = list(
        set(list(range(1, n_items + 1))) -
        set([i[0] for i in data[user]]))
    sampled_neg = np.random.choice(
        item_list_for_sampling, max_len * neg_size, replace=False)
    neg = sampled_neg.reshape((max_len, neg_size))

    return (u, seq, pos, neg, seq_time, pos_time)

  np.random.seed(seed)
  while True:
    one_batch = []
    for _ in range(batch_size):
      one_batch.append(sample())
    # Store the batch in the queue.
    result_queue.put(list(zip(*one_batch)))


class Sampler(object):
  """The sampler can generate training samples in batch in a parallel style with multi process."""

  def __init__(self,
               data,
               n_items,
               n_users,
               batch_size=128,
               max_len=20,
               neg_size=10,
               n_workers=10):
    """Initialize sampler in parallel.

    Args:
      data: A dictionary storing the interaction sequences for sampling, in
        which user_id is the key and the corresponding interaction sequence is
        the value.
      n_items: An integer, the total number of items.
      n_users: An integer, the total number of users.
      batch_size: The batch size of each training sample.
      max_len: The maximum length of the sampled sequence.
      neg_size: An integer representing the negative sampling rate.
      n_workers: An integer, the number of samplers running in parallel.
    """
    self.result_queue = multiprocessing.Queue(maxsize=int(512))
    self.processors = []
    for _ in range(n_workers):
      self.processors.append(
          multiprocessing.Process(
              target=sample_function_time,
              args=(data, n_items, n_users, batch_size, max_len, neg_size,
                    self.result_queue, np.random.randint(2e9))))
      self.processors[-1].daemon = True
      self.processors[-1].start()

  def next_batch(self):
    return self.result_queue.get()

  def close(self):
    for p in self.processors:
      p.terminate()
      p.join()


==> learning_to_augment/utils.py <==
# coding=utf-8
# Copyright 2021 The Learning To Augment Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utility functions for the pipeline, including the code for data loading and offline evaluation."""
import collections

import copy

import numpy as np


def data_split(users):
  """Split it into train/valid/test.

  Args:
    users: A dictionary with user ID as key and the corresponding list of
      interactions as value.

  Returns:
    user_train: A dictionary of training data with user id as key.
    user_valid: A dictionary of validation data with user id as key.
    user_test: A dictionary of testing data with user id as key.
  """
  user_train = {}  # Store the data for training.
  user_valid = {}  # Store the data for validation.
  user_test = {}  # Store the data for testing.

  for user in users:
    nfeedback = len(users[user])
    if nfeedback < 3:
      user_train[user] = users[user]
      user_valid[user] = []
      user_test[user] = []
    else:
      user_train[user] = users[user][:-2]
      user_valid[user] = []
      user_valid[user].append(users[user][-2])
      user_test[user] = []
      user_test[user].append(users[user][-1])

  return user_train, user_valid, user_test


def data_partition(data_path, filename):
  r"""Read data and split it into train/valid/test.

  Args:
    data_path: The CNS path for the folder which stores the data file.
    filename: The name of data file. Each row in the file represents an
      interaction with the format of user_id\titem_id\ttimestamp\n.

  Returns:
    A list of five elements for the loaded dataset (training, validation and
    testing sets) and meta information (number of items and number of users).
  """
  usernum = 0
  itemnum = 0
  users = collections.defaultdict(list)

  path_to_data = data_path + filename

  # assume user/item index starting from 1
  with open(path_to_data, 'r') as f:
    for line in f:
      u, i, t = line.rstrip().split('\t')
      u = int(u)
      i = int(i)
      t = int(t)
      usernum = max(u, usernum)
      itemnum = max(i, itemnum)
      users[str(u)].append((i, t))

  user_train, user_valid, user_test = data_split(users)

  return [user_train, user_valid, user_test, itemnum, usernum]


def evaluate_all(model,
                 dataset,
                 seq_len,
                 sess,
                 k_list,
                 mode=1,
                 verbose=False,
                 batch_size=128):
  """Evaluate the model performance based on offline metric.

  Args:
    model: A NeuralSeqRecommender object that need to be tested.
    dataset: A list of 5 elements, including the dictionary for training data,
      the dictionary for testing data, the dictionary for validation data,
      number of items and number of users.
    seq_len: The length of interaction sequence for inference.
    sess: The tensorflow session.
    k_list: A list of integers representing the number of top ranked items (k)
      used for model accuracy evaluation.
    mode: An integer. Mode = 1 is for testing; mode = 0 is for validation.
    verbose: A boolean, whether to print the result or not.
    batch_size: The batch size for evaluation.

  Returns:
    ndcg: List of NDCG values for different K in the k_lists.
    ht: List of Hit Rate values for different K in the k_lists.
    score: A float number, the performance score of the tested recommender
    model, which is the sum of NDCG and Hit Rate based on the last K value in
    the k_list.
  """
  [train, valid, test, itemnum, _] = copy.deepcopy(dataset)

  ht = np.array([0.0000 for k in k_list])
  ndcg = np.array([0.0000 for k in k_list])

  users = np.array(list(test.keys()))
  num_batches = int(len(users) / batch_size) + 1

  valid_user = 0

  # Use mini-batch for GPU memory efficiency.
  for batchid in range(num_batches):
    start = batchid * batch_size
    end = start + batch_size

    if batchid == num_batches - 1:
      if start < len(users):
        end = len(users)
      else:
        break

    masks = []  # Masks out items which have been interacted.
    targets = []  # The list ground truth items.
    seqs = []  # The sequences used to infer user state representation.
    interacted_item_batch = []  # The items have been interacted by each user.

    for u in users[start:end]:  # Loop the batch of users.

      interacted_item = [item_id for item_id, _ in train[u]] + [0]  # 0 is OOV.

      if mode == 1:
        targets.append(test[u][0][0])
        # In testing mode, the validation interaction is used for inferring the
        # user state representation.
        interacted_item += [valid[u][0][0]]
        seq = train[u] + valid[u]
      elif mode == 0:
        targets.append(valid[u][0][0])
        seq = train[u]

      interacted_item_batch.append(interacted_item)

      if len(seq) > seq_len:
        seqs.append([item_id for item_id, _ in seq[-seq_len:]])
      else:
        seqs.append([0] * (seq_len - len(seq)) +
                    [item_id for item_id, _ in seq])

      # Item have been interacted shouldn't be recommended.
      # Mask for items which have been interacted in the training sequence.
      # It is used to ensure those items would not be among the top-k lists.
      mask = np.zeros([itemnum + 1], dtype=np.int32)
      mask[interacted_item] = 1.0
      masks.append(mask)

    feed_dict = {model.input: np.array(seqs), model.dropout: 0.}

    predictions_batch = sess.run([model.prediction], feed_dict=feed_dict)[0]
    predictions_batch[
        np.array(masks) > 0] = - np.inf  # Masked out the rated items.
    ndcg_batch, ht_batch = metric_calculation(predictions_batch, targets,
                                              k_list)

    # Accumulate the ndcg, ht and valid_data of the batch.
    ndcg += ndcg_batch
    ht += ht_batch
    valid_user += len(predictions_batch)

  ndcg = [ndcg[k] * 1.0 / valid_user for k in range(len(k_list))]
  ht = [ht[k] * 1.0 / valid_user for k in range(len(k_list))]
  score = ndcg[-1] + ht[-1]

  if verbose:  # Print the results.
    print('NDCG', ndcg)
    print('Hit Rate', ht)

  return ndcg, ht, score


def metric_calculation(predictions_batch, targets, k_list):
  """Calculate the evaluation metrics based on the prediction and ground truth.

  Args:
    predictions_batch: An array, the predicted preference scores on the whole
      set of items for a batch of users.
    targets: A list of ground truth items for a batch of users.
    k_list: A list of integers representing the number of top ranked items (k)
      used for model accuracy evaluation.

  Returns:
    ndcg_sum: List of accumulated NDCG values for different K in the k_lists.
    ht_sum: List of accumulated Hit Rate values for different K in the k_lists.
  """

  ht_sum = [0.0000 for k in k_list]
  ndcg_sum = [0.0000 for k in k_list]

  topk = max(k_list)  # Get the largest K value.
  ind = np.argpartition(predictions_batch, -topk)
  ind = ind[:, -topk:]
  arr_ind = predictions_batch[np.arange(len(predictions_batch))[:, None], ind]
  arr_ind_argsort = np.argsort(arr_ind)[
      np.arange(len(predictions_batch)), ::-1]
  # The topk list of items for a batch of user.
  topk_items = ind[np.arange(len(predictions_batch))[:, None],
                   arr_ind_argsort]

  for item_list, target in zip(topk_items, targets):  # Loop for each user.
    # Find the ranking for the target ground-truth item.
    try:
      rank = list(item_list).index(target)
    except ValueError:
      continue

    # Calculate the NDCG and Hit Rate.
    for k in range(len(k_list)):
      if rank < k_list[k]:
        ndcg_sum[k] += 1.0 / np.log2(rank + 2)
        ht_sum[k] += 1

  return np.array(ndcg_sum), np.array(ht_sum)

